Soft gluon emission at two loops in full color

The soft emission factor is a central ingredient in the factorization of generic $n$-particle gauge theory amplitudes with one soft gluon in the external state. We present the complete two-loop soft factor, capturing the leading power behavior in the soft-gluon momentum. At two loops, the color structure and the kinematic dependence of the soft factor become nontrivial as the soft gluon can couple to three hard partons for the first time (tripole terms). The nontrivial kinematic dependence of the tripole terms is of uniform, maximal transcendental weight, and can be expressed (in a "Euclidean" region) in terms of single-valued harmonic polylogarithms. Our results are consistent with the behavior of the recently computed symbol of the two-loop five-particle amplitude in $\mathcal{N}=4$ super-Yang-Mills theory. In the limit where the outgoing soft gluon is also collinear with an incoming hard parton, potentially dangerous factorization-violating terms can arise, but they cancel after summing over colors.

==> anc/2_loop_soft_emission_tripole_terms.txt <==
(****************************************************************************************)
(*                                                                                      *)
(*       ancillary files to "Soft gluon emission at two loops in full color"            *)
(*                              arXiv:1912.nnnnn                                        *)
(*               Lance Dixon, Enrico Herrmann, Kai Yan, Hua Xing Zhu                    *)
(*                                                                                      *)
(****************************************************************************************)


(****************************************************************************************)
(*                                                                                      
This file contains computer readable expressions for the nontrivial tripole soft-emission functions at two loops, F, D_1 and D_2, in terms of single-valued harmonic polylogarithms (SVHPLs) 

[ F.Brown, Single-valued multiple polylogarithms in one variable,
Compt.Rend.Acad.Sci. Ser. I 338 (2004) 527;
see also L. Dixon, C. Duhr and J. Pennington,
"Single-valued harmonic polylogarithms and the multi-Regge limit",
https://arxiv.org/abs/1207.0186 ]

in the "euclidean region" (denoted by A_0 in the main text and Table 1), as well as the discontinuity functions relevant for the analytic continuation to the A_1 physical region.

Besides expressions in terms of SVHPL's, we also supply equivalent expressions in the notation compatible with the HPL Mathematica package [https://arxiv.org/abs/hep-ph/0507152]. 

The HPL's are written in the "compressed notation", e.g. HPL[{2},z] = HPL[{0,1},z].

We also provide the functions' symbols.
*)
(****************************************************************************************)


(****************************************************************************************)
(* 
All expressions are written as Laurent-series expanded in the dimensional regularization parameter e==\epsilon through O(e^0) 
*)
(****************************************************************************************)



(****************************************************************************************)
(*											*)

Print["Supplies expressions for F(z) in the A_0-region, including its symbol."]

Print["Supplies expressions for D_1(z), D_2(z), D_1(1-z) and D_2(1-z) in the A_0-region, including symbols of D_1 and D_2"]

Print["Also contains discontinuity functions for analytic continuation to the A_1-region."]

Print["supplies: d1[z,A0,SVHPL], d1[z,A0,HPL], d2[z,A0,SVHPL], d2[z,A0,HPL], d1[1-z,A0,SVHPL], d1[1-z,A0,HPL], d2[1-z,A0,SVHPL], d2[1-z,A0,HPL]"]

Print["analytic continuation via: discd1[z,A1,Gs], discd1[z,A1,HPL], discd1[z,A1,polylog], discd2[z,A1,Gs], discd2[z,A1,HPL], discd2[z,A1,polylog], discd1[1-z,A1,Gs], discd1[1-z,A1,HPL], discd1[1-z,A1,polylog], discd2[1-z,A1,Gs], discd2[1-z,A1,HPL], and discd2[1-z,A1,polylog]."]


(*											*)
(****************************************************************************************)



(* the soft-emission tripole function F[z,e] in the A_0 region in terms of SVHPLs *)

f[z,A0,SVHPL]=(cL[0, z]*cL[1, z])/e^2 + (cL[0, z]*(cL[0, z] - 2*cL[1, z])*cL[1, z])/(3*e) + (-8*cL[0, z]^3*cL[1, z] - 12*cL[0, z]^2*cL[1, z]^2 - 21*cL[1, z]^4 - 2*cL[0, z]*(6*Pi^2*cL[1, z] + 13*cL[1, z]^3) + 24*(Pi^2*cL[0, 1, z] + 4*cL[0, 0, 0, 1, z] + 4*cL[0, 0, 1, 0, z] + 2*cL[0, 0, 1, 1, z] - 2*cL[0, 1, 1, 1, z] + 3*cL[1, 0, 1, 0, z] - 2*cL[1, 0, 1, 1, z] - 2*cL[1, 1, 0, 0, z]) + 480*cL[1, z]*Zeta[3])/36;
 

(* the soft-emission tripole function F[z,e] in the A_0 region in terms of Gs *)

f[z,A0,Gs]=(-(G[0, zb]*G[1, z]) - G[0, z]*G[1, zb] - G[0, 1, z] - G[0, 1, zb] - G[1, 0, z] - G[1, 0, zb])/e^2 - (2*(G[0, zb]*G[0, 1, z] + G[0, z]*G[0, 1, zb] + G[0, zb]*G[1, 0, z] + G[1, zb]*(G[0, 0, z] + 2*(G[0, 1, z] + G[1, 0, z])) + G[0, z]*G[1, 0, zb] + G[1, z]*(G[0, 0, zb] + 2*(G[0, 1, zb] + G[1, 0, zb])) + 2*G[0, zb]*G[1, 1, z] + 2*G[0, z]*G[1, 1, zb] + G[0, 0, 1, z] + G[0, 0, 1, zb] + G[0, 1, 0, z] + G[0, 1, 0, zb] + 2*G[0, 1, 1, z] + 2*G[0, 1, 1, zb] + G[1, 0, 0, z] + G[1, 0, 0, zb] + 2*G[1, 0, 1, z] + 2*G[1, 0, 1, zb] + 2*G[1, 1, 0, z] + 2*G[1, 1, 0, zb]))/(3*e) + (-(Pi^2*G[0, 1, z]) + 4*G[0, 0, zb]*G[0, 1, z] + Pi^2*G[0, 1, zb] - 4*G[0, 0, z]*G[0, 1, zb] - 4*G[0, 1, z]*G[0, 1, zb] + Pi^2*G[1, 0, z] + 4*G[0, 0, zb]*G[1, 0, z] + 2*G[0, 1, zb]*G[1, 0, z] - Pi^2*G[1, 0, zb] - 4*G[0, 0, z]*G[1, 0, zb] - 4*G[0, 1, z]*G[1, 0, zb] - 4*G[1, 0, z]*G[1, 0, zb] - 8*G[0, 0, zb]*G[1, 1, z] + 13*G[0, 1, zb]*G[1, 1, z] + 13*G[1, 0, zb]*G[1, 1, z] + 17*G[0, 1, z]*G[1, 1, zb] + 17*G[1, 0, z]*G[1, 1, zb] - 42*G[1, 1, z]*G[1, 1, zb] - 4*G[1, zb]*G[0, 0, 0, z] + 4*G[1, z]*G[0, 0, 0, zb] - 8*G[1, z]*G[0, 0, 1, zb] - 4*G[1, zb]*G[0, 1, 0, z] + 2*G[1, z]*G[0, 1, 0, zb] + 17*G[1, zb]*G[0, 1, 1, z] + 13*G[1, z]*G[0, 1, 1, zb] - 4*G[1, zb]*G[1, 0, 0, z] - 4*G[1, z]*G[1, 0, 0, zb] + 17*G[1, zb]*G[1, 0, 1, z] + 13*G[1, z]*G[1, 0, 1, zb] + 13*G[1, zb]*G[1, 1, 0, z] + 17*G[1, z]*G[1, 1, 0, zb] - 42*G[1, zb]*G[1, 1, 1, z] + G[0, zb]*(Pi^2*G[1, z] - 4*G[0, 0, 1, z] + 4*G[0, 1, 0, z] - 4*G[0, 1, 1, z] + 4*G[1, 0, 0, z] + 2*G[1, 0, 1, z] - 8*G[1, 1, 0, z] + 13*G[1, 1, 1, z]) - G[0, z]*(Pi^2*G[1, zb] - 4*G[0, 0, 1, zb] + 4*G[0, 1, 0, zb] + 4*G[0, 1, 1, zb] + 4*G[1, 0, 0, zb] + 4*G[1, 0, 1, zb] - 17*G[1, 1, 1, zb]) - 42*G[1, z]*G[1, 1, 1, zb] - 4*G[0, 0, 0, 1, z] + 4*G[0, 0, 0, 1, zb] - 4*G[0, 0, 1, 0, z] + 4*G[0, 0, 1, 0, zb] - 8*G[0, 0, 1, 1, zb] + 4*G[0, 1, 0, 0, z] - 4*G[0, 1, 0, 0, zb] - 4*G[0, 1, 0, 1, z] + 2*G[0, 1, 0, 1, zb] - 4*G[0, 1, 1, 0, z] - 4*G[0, 1, 1, 0, zb] + 17*G[0, 1, 1, 1, z] + 13*G[0, 1, 1, 1, zb] + 4*G[1, 0, 0, 0, z] - 4*G[1, 0, 0, 0, zb] - 4*G[1, 0, 0, 1, z] - 4*G[1, 0, 0, 1, zb] + 2*G[1, 0, 1, 0, z] - 4*G[1, 0, 1, 0, zb] + 17*G[1, 0, 1, 1, z] + 13*G[1, 0, 1, 1, zb] - 8*G[1, 1, 0, 0, z] + 13*G[1, 1, 0, 1, z] + 17*G[1, 1, 0, 1, zb] + 13*G[1, 1, 1, 0, z] + 17*G[1, 1, 1, 0, zb] - 42*G[1, 1, 1, 1, z] - 42*G[1, 1, 1, 1, zb] - 40*G[1, z]*Zeta[3] + 16*G[1, zb]*Zeta[3])/3;


(* the soft-emission tripole function F[z,e] in the A_0 region in terms of HPLs *)

f[z,A0,HPL]=(HPL[{0}, zb]*HPL[{1}, z] + HPL[{0}, z]*HPL[{1}, zb] + HPL[{2}, z] + HPL[{2}, zb] + HPL[{1, 0}, z] + HPL[{1, 0}, zb])/e^2 + (2*(HPL[{0}, z]*HPL[{2}, zb] - 2*HPL[{1}, z]*HPL[{2}, zb] + HPL[{3}, z] + HPL[{3}, zb] + HPL[{1}, z]*HPL[{0, 0}, zb] + HPL[{1}, zb]*(-2*HPL[{2}, z] + HPL[{0, 0}, z] - 2*HPL[{1, 0}, z]) + HPL[{0}, z]*HPL[{1, 0}, zb] - 2*HPL[{1}, z]*HPL[{1, 0}, zb] + HPL[{0}, zb]*(HPL[{2}, z] + HPL[{1, 0}, z] - 2*HPL[{1, 1}, z]) - 2*HPL[{0}, z]*HPL[{1, 1}, zb] - 2*HPL[{1, 2}, z] - 2*HPL[{1, 2}, zb] + HPL[{2, 0}, z] + HPL[{2, 0}, zb] - 2*HPL[{2, 1}, z] - 2*HPL[{2, 1}, zb] + HPL[{1, 0, 0}, z] + HPL[{1, 0, 0}, zb] - 2*HPL[{1, 1, 0}, z] - 2*HPL[{1, 1, 0}, zb]))/(3*e) + (Pi^2*HPL[{2}, z] - Pi^2*HPL[{2}, zb] - 4*HPL[{2}, z]*HPL[{2}, zb] - 8*HPL[{1}, z]*HPL[{3}, zb] + 4*HPL[{4}, z] - 4*HPL[{4}, zb] + 4*HPL[{2}, zb]*HPL[{0, 0}, z] - 4*HPL[{2}, z]*HPL[{0, 0}, zb] - Pi^2*HPL[{1, 0}, z] + 2*HPL[{2}, zb]*HPL[{1, 0}, z] - 4*HPL[{0, 0}, zb]*HPL[{1, 0}, z] + Pi^2*HPL[{1, 0}, zb] - 4*HPL[{2}, z]*HPL[{1, 0}, zb] + 4*HPL[{0, 0}, z]*HPL[{1, 0}, zb] - 4*HPL[{1, 0}, z]*HPL[{1, 0}, zb] - 13*HPL[{2}, zb]*HPL[{1, 1}, z] - 8*HPL[{0, 0}, zb]*HPL[{1, 1}, z] - 13*HPL[{1, 0}, zb]*HPL[{1, 1}, z] - 17*HPL[{2}, z]*HPL[{1, 1}, zb] - 17*HPL[{1, 0}, z]*HPL[{1, 1}, zb] - 42*HPL[{1, 1}, z]*HPL[{1, 1}, zb] - 17*HPL[{1}, zb]*HPL[{1, 2}, z] - 13*HPL[{1}, z]*HPL[{1, 2}, zb] - 4*HPL[{1, 3}, z] - 4*HPL[{1, 3}, zb] - 4*HPL[{1}, zb]*HPL[{2, 0}, z] + 2*HPL[{1}, z]*HPL[{2, 0}, zb] - 17*HPL[{1}, zb]*HPL[{2, 1}, z] - 13*HPL[{1}, z]*HPL[{2, 1}, zb] - 4*HPL[{2, 2}, z] + 2*HPL[{2, 2}, zb] + 4*HPL[{3, 0}, z] - 4*HPL[{3, 0}, zb] - 8*HPL[{3, 1}, zb] + 4*HPL[{1}, zb]*HPL[{0, 0, 0}, z] - 4*HPL[{1}, z]*HPL[{0, 0, 0}, zb] - 4*HPL[{1}, zb]*HPL[{1, 0, 0}, z] - 4*HPL[{1}, z]*HPL[{1, 0, 0}, zb] - 13*HPL[{1}, zb]*HPL[{1, 1, 0}, z] - 17*HPL[{1}, z]*HPL[{1, 1, 0}, zb] - 42*HPL[{1}, zb]*HPL[{1, 1, 1}, z] - HPL[{0}, zb]*(Pi^2*HPL[{1}, z] - 4*HPL[{3}, z] - 2*HPL[{1, 2}, z] + 4*HPL[{2, 0}, z] + 4*HPL[{2, 1}, z] + 4*HPL[{1, 0, 0}, z] + 8*HPL[{1, 1, 0}, z] + 13*HPL[{1, 1, 1}, z]) + HPL[{0}, z]*(Pi^2*HPL[{1}, zb] - 4*HPL[{3}, zb] - 4*HPL[{1, 2}, zb] + 4*HPL[{2, 0}, zb] - 4*HPL[{2, 1}, zb] + 4*HPL[{1, 0, 0}, zb] - 17*HPL[{1, 1, 1}, zb]) - 42*HPL[{1}, z]*HPL[{1, 1, 1}, zb] - 13*HPL[{1, 1, 2}, z] - 17*HPL[{1, 1, 2}, zb] + 2*HPL[{1, 2, 0}, z] - 4*HPL[{1, 2, 0}, zb] - 17*HPL[{1, 2, 1}, z] - 13*HPL[{1, 2, 1}, zb] - 4*HPL[{2, 0, 0}, z] + 4*HPL[{2, 0, 0}, zb] - 4*HPL[{2, 1, 0}, z] - 4*HPL[{2, 1, 0}, zb] - 17*HPL[{2, 1, 1}, z] - 13*HPL[{2, 1, 1}, zb] - 4*HPL[{1, 0, 0, 0}, z] + 4*HPL[{1, 0, 0, 0}, zb] - 8*HPL[{1, 1, 0, 0}, z] - 13*HPL[{1, 1, 1, 0}, z] - 17*HPL[{1, 1, 1, 0}, zb] - 42*HPL[{1, 1, 1, 1}, z] - 42*HPL[{1, 1, 1, 1}, zb] + 40*HPL[{1}, z]*Zeta[3] - 16*HPL[{1}, zb]*Zeta[3])/3;

(* the symbol of the soft-emission tripole function F[z,e] *)

f[z,A0,SB]=(SB[(1 - z)*(1 - zb), 1/(z*zb)] + SB[z*zb, 1/((1 - z)*(1 - zb))])/e^2 + 
 (SB[(1 - z)*(1 - zb), (1 - z)*(1 - zb), 1/(z^(4/3)*zb^(4/3))] + 
   SB[(1 - z)*(1 - zb), z*zb, 1/((1 - z)^(4/3)*z^(2/3)*(1 - zb)^(4/3)*
      zb^(2/3))] + SB[z*zb, (1 - z)*(1 - zb), 
    1/((1 - z)^(4/3)*z^(2/3)*(1 - zb)^(4/3)*zb^(2/3))] + 
   SB[z*zb, z*zb, 1/((1 - z)^(2/3)*(1 - zb)^(2/3))])/e + 
 SB[(1 - z)*(1 - zb), z, 1 - z, ((1 - z)^(13/3)*(1 - zb)^(17/3)*zb^(2/3))/
   z^(4/3)] + SB[(1 - z)*(1 - zb), z, z, 1/((-((1 - z)*z))^(4/3)*zb^(4/3))] + 
 SB[(1 - z)*(1 - zb), z, 1 - zb, ((1 - z)^(17/3)*(1 - zb)^(17/3))/zb^(4/3)] + 
 SB[(1 - z)*(1 - zb), z, zb, ((1 - z)^(2/3)*zb^(4/3))/
   (z^(4/3)*(1 - zb)^(4/3))] + SB[(1 - z)*(1 - zb), (1 - z)*(1 - zb), z, 
  ((1 - z)^(17/3)*(1 - zb)^(17/3))/zb^(4/3)] + 
 SB[(1 - z)*(1 - zb), (1 - z)*(1 - zb), (1 - z)*(1 - zb), 
  (z^(17/3)*zb^(13/3))/((1 - z)^14*(1 - zb)^14)] + 
 SB[(1 - z)*(1 - zb), (1 - z)*(1 - zb), zb, ((1 - z)^(13/3)*(1 - zb)^(13/3))/
   (z^(4/3)*zb^(8/3))] + SB[(1 - z)*(1 - zb), zb, 1 - z, 
  ((1 - z)^(13/3)*(1 - zb)^(13/3))/(z^(4/3)*zb^(8/3))] + 
 SB[(1 - z)*(1 - zb), zb, z, ((1 - z)^(2/3)*zb^(4/3))/
   (z^(4/3)*(1 - zb)^(4/3))] + SB[(1 - z)*(1 - zb), zb, 1 - zb, 
  ((1 - z)^(13/3)*(1 - zb)^(17/3)*zb^(2/3))/z^(4/3)] + 
 SB[(1 - z)*(1 - zb), zb, zb, (z^(4/3)*zb^(4/3))/
   ((1 - z)^(8/3)*(1 - zb)^(4/3))] + SB[z*zb, 1 - z, 1 - z, 
  ((1 - z)^(13/3)*(1 - zb)^(13/3))/(z^(4/3)*zb^(8/3))] + 
 SB[z*zb, 1 - z, z, ((1 - z)^(2/3)*zb^(4/3))/(z^(4/3)*(1 - zb)^(4/3))] + 
 SB[z*zb, 1 - z, 1 - zb, ((1 - z)^(13/3)*(1 - zb)^(17/3)*zb^(2/3))/z^(4/3)] + 
 SB[z*zb, 1 - z, zb, (z^(4/3)*zb^(4/3))/((1 - z)^(8/3)*(1 - zb)^(4/3))] + 
 SB[z*zb, 1 - zb, 1 - z, ((1 - z)^(13/3)*(1 - zb)^(17/3)*zb^(2/3))/z^(4/3)] + 
 SB[z*zb, 1 - zb, z, 1/((-((1 - z)*z))^(4/3)*zb^(4/3))] + 
 SB[z*zb, 1 - zb, 1 - zb, ((1 - z)^(17/3)*(1 - zb)^(17/3))/zb^(4/3)] + 
 SB[z*zb, 1 - zb, zb, ((1 - z)^(2/3)*zb^(4/3))/(z^(4/3)*(1 - zb)^(4/3))] + 
 SB[z*zb, z*zb, 1 - z, (z^(4/3)*zb^(4/3))/((1 - z)^(8/3)*(1 - zb)^(4/3))] + 
 SB[z*zb, z*zb, 1 - zb, 1/((-((1 - z)*z))^(4/3)*zb^(4/3))] + 
 SB[z*zb, z*zb, z*zb, (1 - z)^(4/3)/(1 - zb)^(4/3)];


(****************************************************************************************)
(*											*)
(*                      The alternate summed tripole expressions 			*)
(*											*)
(****************************************************************************************)

(* D_1(z) in the A_0-region in terms of SVHPLs*)

d1[z,A0,SVHPL]=(-2*cL[1, 1, z])/e^2 - (6*cL[1, 1, 1, z])/e + 4*cL[1, 0, 1, 0, z] + 2*cL[1, 0, 1, 1, z] + 2*cL[1, 1, 1, 0, z] - 14*cL[1, 1, 1, 1, z];


(* D_1(z) in the A_0-region in terms of HPLs *)

d1[z,A0,HPL]=(-2*(HPL[{1}, z]*HPL[{1}, zb] + HPL[{1}, zb]^2 + HPL[{1, 1}, z] - HPL[{1, 1}, zb]))/e^2 - (6*(HPL[{1}, zb]^3 + HPL[{1}, zb]*(HPL[{1, 1}, z] - 2*HPL[{1, 1}, zb]) + HPL[{1}, z]*(HPL[{1}, zb]^2 - HPL[{1, 1}, zb]) + HPL[{1, 1, 1}, z] + HPL[{1, 1, 1}, zb]))/e + 2*(-7*HPL[{1}, zb]^4 + 2*HPL[{0}, zb]^2*HPL[{1}, zb]*(HPL[{1}, z] + HPL[{1}, zb]) - HPL[{1}, zb]^2*HPL[{2}, zb] + HPL[{1}, zb]^2*HPL[{1, 0}, z] - 2*HPL[{1}, zb]^2*HPL[{1, 0}, zb] -  2*HPL[{1, 0}, z]*HPL[{1, 0}, zb] + 2*HPL[{1, 0}, zb]^2 - 7*HPL[{1}, zb]^2*HPL[{1, 1}, z] - HPL[{1, 0}, zb]*HPL[{1, 1}, z] + 21*HPL[{1}, zb]^2*HPL[{1, 1}, zb] - HPL[{1, 0}, z]*HPL[{1, 1}, zb] + 2*HPL[{1, 0}, zb]*HPL[{1, 1}, zb] + 7*HPL[{1, 1}, z]*HPL[{1, 1}, zb] -  7*HPL[{1, 1}, zb]^2 + HPL[{1}, zb]*HPL[{1, 2}, z] + HPL[{1}, zb]*HPL[{1, 2}, zb] + 2*HPL[{1}, zb]*HPL[{2, 0}, zb] + HPL[{1}, zb]*HPL[{2, 1}, zb] + HPL[{1}, zb]*HPL[{1, 1, 0}, zb] - 7*HPL[{1}, zb]*HPL[{1, 1, 1}, z] + HPL[{1}, z]*(-7*HPL[{1}, zb]^3 - HPL[{1}, zb]*(HPL[{2}, zb] + HPL[{1, 0}, zb] - 14*HPL[{1, 1}, zb]) + 2*HPL[{2, 0}, zb] + HPL[{2, 1}, zb] + HPL[{1, 1, 0}, zb] - 7*HPL[{1, 1, 1}, zb]) - 14*HPL[{1}, zb]*HPL[{1, 1, 1}, zb] + HPL[{0}, zb]*(2*HPL[{1}, zb]^3 + HPL[{1}, zb]*(-2*HPL[{2}, zb] + 2*HPL[{1, 0}, z] - 4*HPL[{1, 0}, zb] + HPL[{1, 1}, z] - 3*HPL[{1, 1}, zb]) + 2*HPL[{1}, z]*(HPL[{1}, zb]^2 - HPL[{2}, zb] - HPL[{1, 0}, zb] - HPL[{1, 1}, zb]) + 2*HPL[{1, 2}, z] + 2*HPL[{1, 2}, zb] + HPL[{1, 1, 1}, z] + HPL[{1, 1, 1}, zb]) + 2*HPL[{1, 2, 0}, z] - 2*HPL[{1, 2, 0}, zb] + HPL[{1, 2, 1}, z] -  HPL[{1, 2, 1}, zb] + HPL[{1, 1, 1, 0}, z] - HPL[{1, 1, 1, 0}, zb] -  7*HPL[{1, 1, 1, 1}, z] + 7*HPL[{1, 1, 1, 1}, zb]);

(* the symbol of D_1(z) *)

d1[z,A0,SB]=SB[(1 - z)*(1 - zb), 1/((1 - z)^2*(1 - zb)^2)]/e^2 + 
 SB[(1 - z)*(1 - zb), (1 - z)*(1 - zb), (1 - z)^6*(1 - zb)^6]/e + 
 SB[(1 - z)*(1 - zb), z, 1 - z, zb^4/(1 - zb)^2] + 
 SB[(1 - z)*(1 - zb), z, zb^4/(1 - zb)^2, 1 - z] + 
 SB[(1 - z)*(1 - zb), (1 - z)*(1 - zb), 1 - z, 
  1/((1 - z)^14*(1 - zb)^14*zb^2)] + SB[(1 - z)*(1 - zb), (1 - z)*(1 - zb), 
  1 - zb, 1/((1 - zb)^14*zb^2)] + SB[(1 - z)*(1 - zb), (1 - z)*(1 - zb), 
  1/(z^2*(1 - zb)^14*zb^2), 1 - z] + SB[(1 - z)*(1 - zb), zb, z^4/(1 - z)^2, 
  1 - z] + SB[(1 - z)*(1 - zb), zb, 1 - zb, zb^4/(1 - zb)^2] + 
 SB[z*zb, 1 - z, z^4/(1 - z)^2, 1 - z] + SB[z*zb, 1 - z, 1 - zb, 
  zb^4/(1 - zb)^2] + SB[z*zb, 1 - zb, 1 - z, zb^4/(1 - zb)^2] + 
 SB[z*zb, 1 - zb, zb^4/(1 - zb)^2, 1 - z];

(* D_2(z) in the A_0-region in terms of SVHPLs *)

d2[z,A0,SVHPL]=(cL[0, z]*cL[1, z])/e^2 + (cL[0, z]*cL[1, z]^2)/e + (2*cL[0, z]*cL[1, z]^3)/3 + Pi^2*(cL[0, 1, z] - cL[1, 0, z]) +  2*(cL[0, 0, 0, 1, z] - cL[0, 0, 1, 0, z] + cL[0, 1, 0, 0, z] +  cL[0, 1, 0, 1, z] - cL[1, 0, 0, 0, z]);


(* D_2(z) in the A_0-region in terms of HPLs *)

d2[z,A0,HPL]=-2*HPL[{0}, zb]^3*HPL[{1}, z] + ((HPL[{0}, z] + HPL[{0}, zb])*(HPL[{1}, z] + HPL[{1}, zb]))/e^2 + ((HPL[{0}, z] + HPL[{0}, zb])*(HPL[{1}, z] + HPL[{1}, zb])^2)/e + Pi^2*HPL[{2}, z] - Pi^2*HPL[{2}, zb] - 2*HPL[{2}, z]*HPL[{2}, zb] + 2*HPL[{2}, zb]^2 + 2*HPL[{4}, z] - 2*HPL[{4}, zb] - 2*HPL[{2}, zb]*HPL[{0, 0}, z] - 2*HPL[{2}, z]*HPL[{0, 0}, zb] + 4*HPL[{2}, zb]*HPL[{0, 0}, zb] - Pi^2*HPL[{1, 0}, z] + 2*HPL[{0, 0}, zb]*HPL[{1, 0}, z] + Pi^2*HPL[{1, 0}, zb] + 2*HPL[{0, 0}, z]*HPL[{1, 0}, zb] - 4*HPL[{0, 0}, zb]*HPL[{1, 0}, zb] + 2*HPL[{0}, zb]^2*(HPL[{0}, z]*HPL[{1}, zb] + HPL[{1}, zb]^2 + HPL[{2}, z] - HPL[{2}, zb] - HPL[{1, 0}, z] + HPL[{1, 0}, zb]) + 2*HPL[{1}, zb]*HPL[{2, 0}, z] + 2*HPL[{1}, zb]*HPL[{2, 0}, zb] + 2*HPL[{2, 2}, z] - 2*HPL[{2, 2}, zb] - 2*HPL[{3, 0}, z] + 2*HPL[{3, 0}, zb] + 2*HPL[{1}, zb]*HPL[{0, 0, 0}, z] - 2*HPL[{1}, z]*HPL[{0, 0, 0}, zb] + (HPL[{0}, zb]*(2*HPL[{1}, z]^3 + 6*HPL[{1}, z]^2*HPL[{1}, zb] + 6*HPL[{0}, z]*HPL[{1}, zb]^2 + 2*HPL[{1}, zb]^3 - 3*HPL[{1}, z]*(Pi^2 - 2*HPL[{1}, zb]^2 - 4*HPL[{0, 0}, zb]) + 6*HPL[{1}, zb]*(HPL[{2}, z] - 2*HPL[{2}, zb] - HPL[{1, 0}, zb]) - 6*(HPL[{3}, z] - HPL[{1, 2}, zb] - HPL[{2, 0}, z] + HPL[{1, 0, 0}, z])))/3 + (HPL[{0}, z]*(2*HPL[{1}, z]^3 + 6*HPL[{1}, z]^2*HPL[{1}, zb] +  6*HPL[{1}, z]*HPL[{1}, zb]^2 + 2*HPL[{1}, zb]^3 + 3*HPL[{1}, zb]*(Pi^2 - 2*HPL[{2}, zb] - 4*HPL[{0, 0}, zb] -  2*HPL[{1, 0}, zb]) + 6*(HPL[{3}, zb] + HPL[{1, 2}, zb] -  HPL[{2, 0}, zb] + HPL[{1, 0, 0}, zb])))/3 + 2*HPL[{2, 0, 0}, z] - 2*HPL[{2, 0, 0}, zb] - 2*HPL[{1, 0, 0, 0}, z] + 2*HPL[{1, 0, 0, 0}, zb] + 8*HPL[{1}, zb]*Zeta[3];

(* the symbol of D_2(z) *)

d2[z,A0,SB]=(SB[(1 - z)*(1 - zb), 1/(z*zb)] + SB[z*zb, 1/((1 - z)*(1 - zb))])/e^2 + 
 (SB[(1 - z)*(1 - zb), (1 - z)*(1 - zb), z^2*zb^2] + 
   SB[(1 - z)*(1 - zb), z*zb, (1 - z)^2*(1 - zb)^2] + 
   SB[z*zb, (1 - z)*(1 - zb), (1 - z)^2*(1 - zb)^2])/e + 
 SB[(1 - z)*(1 - zb), z, 1 - z, z^2/((1 - z)^4*(1 - zb)^4)] + 
 SB[(1 - z)*(1 - zb), z, z, zb^2/z^2] + SB[(1 - z)*(1 - zb), z, 1 - zb, 
  1/((1 - z)^4*(1 - zb)^4)] + SB[(1 - z)*(1 - zb), z, zb, 
  (z^2*(1 - zb)^2)/zb^2] + SB[(1 - z)*(1 - zb), (1 - z)*(1 - zb), 
  (1 - z)*(1 - zb), 1/(z^4*zb^4)] + SB[(1 - z)*(1 - zb), (1 - z)*(1 - zb), 
  z*zb, 1/((1 - z)^4*(1 - zb)^4)] + SB[(1 - z)*(1 - zb), zb, 1 - z, 
  1/((1 - z)^4*(1 - zb)^4)] + SB[(1 - z)*(1 - zb), zb, z, 
  (z^2*(1 - zb)^2)/zb^2] + SB[(1 - z)*(1 - zb), zb, 1 - zb, 
  z^2/((1 - z)^4*(1 - zb)^4)] + SB[(1 - z)*(1 - zb), zb, zb, zb^2/z^2] + 
 SB[z*zb, 1 - z, 1 - z, 1/((1 - z)^4*(1 - zb)^4)] + 
 SB[z*zb, 1 - z, z, (z^2*(1 - zb)^2)/zb^2] + SB[z*zb, 1 - z, 1 - zb, 
  z^2/((1 - z)^4*(1 - zb)^4)] + SB[z*zb, 1 - z, zb, zb^2/z^2] + 
 SB[z*zb, 1 - zb, 1 - z, z^2/((1 - z)^4*(1 - zb)^4)] + 
 SB[z*zb, 1 - zb, z, zb^2/z^2] + SB[z*zb, 1 - zb, 1 - zb, 
  1/((1 - z)^4*(1 - zb)^4)] + SB[z*zb, 1 - zb, zb, (z^2*(1 - zb)^2)/zb^2] + 
 SB[z*zb, z*zb, (1 - z)*(1 - zb), zb^2/z^2] + 
 SB[z*zb, z*zb, z*zb, (1 - z)^2/(1 - zb)^2];


(* D_1(1-z) in the A_0-region in terms of SVHPLs *)

d1[1-z,A0,SVHPL]=(-2*cL[0, 0, z])/e^2 + (6*cL[0, 0, 0, z])/e - 14*cL[0, 0, 0, 0, z] + 2*cL[0, 0, 0, 1, z] + 2*cL[0, 1, 0, 0, z] + 4*cL[0, 1, 0, 1, z] + 8*cL[0, z]*Zeta[3];


(* D_1(1-z) in the A_0-region in terms of HPLs *)

d1[1-z,A0,HPL]=(-2*(HPL[{0}, z]*HPL[{0}, zb] + HPL[{0}, zb]^2 + HPL[{0, 0}, z] - HPL[{0, 0}, zb]))/e^2 + (6*(HPL[{0}, zb]^3 + HPL[{0}, zb]*(HPL[{0, 0}, z] - 2*HPL[{0, 0}, zb]) + HPL[{0}, z]*(HPL[{0}, zb]^2 - HPL[{0, 0}, zb]) + HPL[{0, 0, 0}, z] + HPL[{0, 0, 0}, zb]))/e - 2*(7*HPL[{0}, zb]^4 - 2*HPL[{0}, zb]^3*HPL[{1}, zb] + 2*HPL[{2}, z]*HPL[{2}, zb] - 2*HPL[{2}, zb]^2 - HPL[{4}, z] + HPL[{4}, zb] + HPL[{2}, zb]*HPL[{0, 0}, z] +  HPL[{2}, z]*HPL[{0, 0}, zb] - 2*HPL[{2}, zb]*HPL[{0, 0}, zb] - 7*HPL[{0, 0}, z]*HPL[{0, 0}, zb] + 7*HPL[{0, 0}, zb]^2 + HPL[{0}, zb]^2*(-2*HPL[{1}, zb]^2 - HPL[{2}, z] + 2*HPL[{2}, zb] + 7*HPL[{0, 0}, z] - 21*HPL[{0, 0}, zb] + HPL[{1, 0}, zb]) - 2*HPL[{1}, zb]*HPL[{2, 0}, z] - 2*HPL[{1}, zb]*HPL[{2, 0}, zb] - 2*HPL[{2, 2}, z] + 2*HPL[{2, 2}, zb] - HPL[{1}, zb]*HPL[{0, 0, 0}, z] - HPL[{1}, zb]*HPL[{0, 0, 0}, zb] - HPL[{2, 0, 0}, z] +  HPL[{2, 0, 0}, zb] + 7*HPL[{0, 0, 0, 0}, z] - 7*HPL[{0, 0, 0, 0}, zb] + HPL[{0}, z]*(7*HPL[{0}, zb]^3 - 2*HPL[{0}, zb]^2*HPL[{1}, zb] - HPL[{3}, zb] + HPL[{0}, zb]*(-2*HPL[{1}, zb]^2 + HPL[{2}, zb] - 14*HPL[{0, 0}, zb] + HPL[{1, 0}, zb]) + 2*HPL[{1}, zb]*(HPL[{2}, zb] + HPL[{0, 0}, zb] + HPL[{1, 0}, zb]) - 2*HPL[{1, 2}, zb] + 7*HPL[{0, 0, 0}, zb] - HPL[{1, 0, 0}, zb] - 4*Zeta[3]) - 8*HPL[{1}, zb]*Zeta[3] - HPL[{0}, zb]*(HPL[{3}, zb] + HPL[{1}, zb]*(2*HPL[{2}, z] - 4*HPL[{2}, zb] + HPL[{0, 0}, z] - 3*HPL[{0, 0}, zb] - 2*HPL[{1, 0}, zb]) + 2*HPL[{1, 2}, zb] + HPL[{2, 0}, z] + HPL[{2, 0}, zb] - 7*HPL[{0, 0, 0}, z] - 14*HPL[{0, 0, 0}, zb] + HPL[{1, 0, 0}, zb] + 4*Zeta[3]));




(* D_2(1-z) in the A_0-region in terms of SVHPLs *)

d2[1-z,A0,SVHPL]=cL[0, 1, z]/e^2 - Pi^2*cL[0, 1, z] + cL[1, 0, z]/e^2 + Pi^2*cL[1, 0, z] - (2*cL[0, 0, 1, z])/e - (2*cL[0, 1, 0, z])/e - (2*cL[1, 0, 0, z])/e + 4*cL[0, 0, 0, 1, z] + 4*cL[0, 0, 1, 0, z] + 4*cL[0, 1, 0, 0, z] - 2*cL[0, 1, 1, 1, z] + 4*cL[1, 0, 0, 0, z] + 2*cL[1, 0, 1, 0, z] + 2*cL[1, 0, 1, 1, z] - 2*cL[1, 1, 0, 1, z] + 2*cL[1, 1, 1, 0, z] - 8*cL[1, z]*Zeta[3];


(* D_2(1-z) in the A_0-region in terms of HPLs *)

d2[1-z,A0,HPL]=4*HPL[{0}, zb]^3*(HPL[{1}, z] + 4*HPL[{1}, zb]) - Pi^2*HPL[{2}, z] - 2*HPL[{1}, zb]^2*HPL[{2}, z] + Pi^2*HPL[{2}, zb] + 2*HPL[{1}, zb]^2*HPL[{2}, zb] + 4*HPL[{4}, z] - 4*HPL[{4}, zb] - 4*HPL[{2}, zb]*HPL[{0, 0}, z] - 4*HPL[{2}, z]*HPL[{0, 0}, zb] + 8*HPL[{2}, zb]*HPL[{0, 0}, zb] + Pi^2*HPL[{1, 0}, z] + 2*HPL[{1}, zb]^2*HPL[{1, 0}, z] - 4*HPL[{0, 0}, zb]*HPL[{1, 0}, z] + 2*HPL[{0}, zb]^2*(6*HPL[{0}, z]*HPL[{1}, zb] + HPL[{1}, z]*HPL[{1}, zb] + HPL[{1}, zb]^2 + 2*HPL[{2}, z] - 6*HPL[{2}, zb] + 2*HPL[{1, 0}, z] - 6*HPL[{1, 0}, zb]) + (HPL[{0}, z]*HPL[{1}, zb] + HPL[{0}, zb]*(HPL[{1}, z] + 2*HPL[{1}, zb]) + HPL[{2}, z] - HPL[{2}, zb] + HPL[{1, 0}, z] - HPL[{1, 0}, zb])/e^2 - Pi^2*HPL[{1, 0}, zb] - 2*HPL[{1}, zb]^2*HPL[{1, 0}, zb] - 4*HPL[{0, 0}, z]*HPL[{1, 0}, zb] + 8*HPL[{0, 0}, zb]*HPL[{1, 0}, zb] - 2*HPL[{1, 0}, z]*HPL[{1, 0}, zb] + 2*HPL[{1, 0}, zb]^2 + 2*HPL[{2}, zb]*HPL[{1, 1}, z] - 2*HPL[{1, 0}, zb]*HPL[{1, 1}, z] + 2*HPL[{2}, z]*HPL[{1, 1}, zb] - 4*HPL[{2}, zb]*HPL[{1, 1}, zb] - 2*HPL[{1, 0}, z]*HPL[{1, 1}, zb] + 4*HPL[{1, 0}, zb]*HPL[{1, 1}, zb] + 2*HPL[{1}, zb]*HPL[{1, 2}, z] - 2*HPL[{1}, z]*HPL[{1, 2}, zb] + 2*HPL[{1}, z]*HPL[{2, 0}, zb] + 2*HPL[{1}, zb]*HPL[{2, 0}, zb] - 2*HPL[{1}, zb]*HPL[{2, 1}, z] + 2*HPL[{1}, z]*HPL[{2, 1}, zb] + 4*HPL[{3, 0}, z] - 4*HPL[{3, 0}, zb] + 4*HPL[{1}, zb]*HPL[{0, 0, 0}, z] + 4*HPL[{1}, z]*HPL[{0, 0, 0}, zb] + 8*HPL[{1}, zb]*HPL[{0, 0, 0}, zb] - (2*(HPL[{0}, zb]^2*(HPL[{1}, z] + 3*HPL[{1}, zb]) + HPL[{3}, z] + HPL[{3}, zb] + HPL[{1}, zb]*HPL[{0, 0}, z] -  HPL[{1}, z]*HPL[{0, 0}, zb] - 2*HPL[{1}, zb]*HPL[{0, 0}, zb] + HPL[{0}, zb]*(2*HPL[{0}, z]*HPL[{1}, zb] + HPL[{2}, z] - 2*HPL[{2}, zb] + HPL[{1, 0}, z] - 2*HPL[{1, 0}, zb]) -  HPL[{0}, z]*(HPL[{2}, zb] + HPL[{1, 0}, zb]) + HPL[{2, 0}, z] + HPL[{2, 0}, zb] + HPL[{1, 0, 0}, z] + HPL[{1, 0, 0}, zb]))/e - 2*HPL[{1}, zb]*HPL[{1, 1, 0}, z] + 2*HPL[{1}, z]*HPL[{1, 1, 0}, zb] + HPL[{0}, zb]*(HPL[{1}, z]*(Pi^2 + 2*HPL[{1}, zb]^2 - 2*HPL[{2}, zb] - 8*HPL[{0, 0}, zb] - 2*HPL[{1, 0}, zb] - 4*HPL[{1, 1}, zb]) + 2*(2*HPL[{3}, z] + 4*HPL[{3}, zb] + HPL[{1}, zb]*(-HPL[{2}, zb] + 4*HPL[{0, 0}, z] - 12*HPL[{0, 0}, zb] + HPL[{1, 0}, z] - 2*HPL[{1, 0}, zb]) - 4*HPL[{0}, z]*(HPL[{2}, zb] + HPL[{1, 0}, zb]) + HPL[{1, 2}, z] + HPL[{1, 2}, zb] + 2*HPL[{2, 0}, z] + 4*HPL[{2, 0}, zb] + 2*HPL[{1, 0, 0}, z] + 4*HPL[{1, 0, 0}, zb] + HPL[{1, 1, 1}, z])) + HPL[{0}, z]*(-2*HPL[{1}, zb]^3 + 4*HPL[{3}, zb] - HPL[{1}, zb]*(Pi^2 + 8*HPL[{0, 0}, zb] - 4*HPL[{1, 1}, zb]) + 4*HPL[{2, 0}, zb] + 4*HPL[{1, 0, 0}, zb] - 2*HPL[{1, 1, 1}, zb]) - 2*HPL[{1, 1, 2}, z] + 2*HPL[{1, 1, 2}, zb] + 2*HPL[{1, 2, 0}, z] - 2*HPL[{1, 2, 0}, zb] + 2*HPL[{1, 2, 1}, z] - 2*HPL[{1, 2, 1}, zb] + 4*HPL[{2, 0, 0}, z] - 4*HPL[{2, 0, 0}, zb] - 2*HPL[{2, 1, 1}, z] + 2*HPL[{2, 1, 1}, zb] + 4*HPL[{1, 0, 0, 0}, z] - 4*HPL[{1, 0, 0, 0}, zb] + 2*HPL[{1, 1, 1, 0}, z] - 2*HPL[{1, 1, 1, 0}, zb] - 8*HPL[{1}, z]*Zeta[3] + 16*HPL[{1}, zb]*Zeta[3];




(****************************************************************************************)
(*											*)
(*               Analytic continuation to the A1-region 				*)
(*	    with two outgoing partons and two incoming partons 			*)
(*											*)
(****************************************************************************************)

(* discontinuity of D_1(z) from analytically continuing D_1(z) from the A_0 to the A_1 region *)

discd1[z,A1,Gs]=(-4*I)*Pi*(G[1, z]*(2*G[0, 1, zb] - G[1, 1, zb]) + 2*G[1, 0, 1, z] - G[1, 1, 1, z]);

discd1[z,A1,HPL]=(-4*I)*Pi*(-(HPL[{1}, z]*(-2*HPL[{2}, zb] - HPL[{1, 1}, zb])) + 2*HPL[{1, 2}, z] + HPL[{1, 1, 1}, z]);

discd1[z,A1,polylog]=(2*I)*Pi*(-(Log[1 - z]*(Log[1 - z]^2 - Log[1 - zb]^2 + 4*(PolyLog[2, z] - PolyLog[2, zb]))) + 8*(PolyLog[3, z] + PolyLog[3, z/(-1 + z)]));


(* discontinuity of D_2(z) from analytically continuing D_2(z) from the A_0 to the A_1 region *)

discd2[z,A1,Gs]=(((2*I)/3)*Pi*(G[1, zb]*(3 - e^2*Pi^2 - (6*I)*e^2*Pi*G[0, z] + 6*e^2*G[0, 0, z] - 6*e^2*G[0, 1, z] + 12*e^2*G[1, 1, z]) + G[1, z]*(3 + e^2*Pi^2 + (6*I)*e^2*Pi*G[0, zb] - 6*e*G[1, zb] - 6*e^2*G[0, 0, zb] + 12*e^2*G[1, 1, zb]) + 6*e*(e*((-I)*Pi + G[0, zb])*G[0, 1, z] + I*e*(Pi + I*G[0, z])* G[0, 1, zb] + I*e*Pi*G[1, 0, z] - e*G[0, zb]*G[1, 0, z] - I*e*Pi*G[1, 0, zb] + e*G[0, z]*G[1, 0, zb] - G[1, 1, z] - G[1, 1, zb] - e*G[0, 0, 1, z] + e*G[0, 0, 1, zb] + e*G[0, 1, 0, z] - e*G[0, 1, 0, zb] - e*G[1, 0, 0, z] + e*G[1, 0, 0, zb] - e*G[1, 0, 1, zb] + 2*e*G[1, 1, 1, z] + 2*e*G[1, 1, 1, zb])))/e^2;

discd2[z,A1,HPL]= (((2*I)/3)*Pi*(-(HPL[{1}, zb]*(3 - e^2*Pi^2 - (6*I)*e^2*Pi*HPL[{0}, z] +  6*e^2*HPL[{2}, z] + 6*e^2*HPL[{0, 0}, z] + 12*e^2*HPL[{1, 1}, z])) - HPL[{1}, z]*(3 + e^2*Pi^2 + (6*I)*e^2*Pi*HPL[{0}, zb] + 6*e*HPL[{1}, zb] - 6*e^2*HPL[{0, 0}, zb] + 12*e^2*HPL[{1, 1}, zb]) + 6*e*(-(e*((-I)*Pi + HPL[{0}, zb])*HPL[{2}, z]) - I*e*(Pi + I*HPL[{0}, z])*HPL[{2}, zb] + e*HPL[{3}, z] - e*HPL[{3}, zb] -  I*e*Pi*HPL[{1, 0}, z] + e*HPL[{0}, zb]*HPL[{1, 0}, z] + I*e*Pi*HPL[{1, 0}, zb] - e*HPL[{0}, z]*HPL[{1, 0}, zb] - HPL[{1, 1}, z] - HPL[{1, 1}, zb] - e*HPL[{1, 2}, zb] - e*HPL[{2, 0}, z] + e*HPL[{2, 0}, zb] + e*HPL[{1, 0, 0}, z] - e*HPL[{1, 0, 0}, zb] - 2*e*HPL[{1, 1, 1}, z] - 2*e*HPL[{1, 1, 1}, zb])))/e^2;

discd2[z,A1,polylog]=-4*Pi^2*((Log[1 - z] - Log[1 - zb])*Log[z*zb] +  2*(PolyLog[2, z] - PolyLog[2, zb])) + (2*I)*Pi*((2*Log[1 - z]^3)/3 + (Pi^2*(Log[1 - z] - Log[1 - zb]))/3 + Log[(1 - z)*(1 - zb)]/e^2 + 2*Log[1 - z]*Log[1 - zb]*Log[(1 - z)*(1 - zb)] - Log[(1 - z)*(1 - zb)]^2/e - (Log[1 - z] - Log[1 - zb])*Log[z*zb]^2 - 2*(-Log[1 - zb] + 2*Log[z*zb])*(PolyLog[2, z] - PolyLog[2, zb]) + 8*PolyLog[3, z] - 4*PolyLog[3, zb] + 4*PolyLog[3, -(zb/(1 - zb))]);



(* discontinuity of D_1(1-z) from analytically continuing D_1(1-z) from the A_0 to the A_1 region *)

discd1[1-z,A1,Gs]=(4*Pi*(Pi + I*G[0, z] + I*G[0, zb]))/e^2 + ((4*I)*Pi*(2*Pi^2 + (3*I)*(G[0, z]*(Pi + I*G[0, zb]) + Pi*G[0, zb]) - 3*G[0, 0, z] - 3*G[0, 0, zb]))/e + (4*Pi*(-7*Pi^3 - (2*I)*Pi^2*G[1, zb] + 21*Pi*G[0, 0, z] + (3*I)*G[1, zb]*G[0, 0, z] + 21*Pi*G[0, 0, zb] - I*G[0, zb]*(14*Pi^2 - 21*G[0, 0, z] - 3*G[0, 1, z]) + 3*Pi*G[0, 1, z] - (6*I)*G[1, zb]*G[0, 1, z] + G[0, z]*((-14*I)*Pi^2 + 21*Pi*G[0, zb] + 3*Pi*G[1, zb] + (21*I)*G[0, 0, zb] + (3*I)*G[1, 0, zb]) + 3*Pi*G[1, 0, zb] + (21*I)*G[0, 0, 0, z] + (21*I)*G[0, 0, 0, zb] + (3*I)*G[0, 0, 1, zb] + (3*I)*G[0, 1, 0, z] + (3*I)*G[1, 0, 0, zb] - (6*I)*G[1, 0, 1, zb] - (12*I)*Zeta[3]))/3;

discd1[1-z,A1,HPL]=(4*Pi*(Pi + I*HPL[{0}, z] + I*HPL[{0}, zb]))/e^2 + ((4*I)*Pi*(2*Pi^2 + (3*I)*(HPL[{0}, z]*(Pi + I*HPL[{0}, zb]) + Pi*HPL[{0}, zb]) - 3*HPL[{0, 0}, z] - 3*HPL[{0, 0}, zb]))/e + (4*Pi*(-7*Pi^3 + (2*I)*Pi^2*HPL[{1}, zb] - 3*Pi*HPL[{2}, z] - (6*I)*HPL[{1}, zb]*HPL[{2}, z] - (3*I)*HPL[{3}, zb] - I*HPL[{0}, zb]*(14*Pi^2 + 3*HPL[{2}, z] - 21*HPL[{0, 0}, z]) + 21*Pi*HPL[{0, 0}, z] - (3*I)*HPL[{1}, zb]*HPL[{0, 0}, z] + 21*Pi*HPL[{0, 0}, zb] + HPL[{0}, z]*((-14*I)*Pi^2 + 21*Pi*HPL[{0}, zb] - 3*Pi*HPL[{1}, zb] + (21*I)*HPL[{0, 0}, zb] - (3*I)*HPL[{1, 0}, zb]) - 3*Pi*HPL[{1, 0}, zb] - (6*I)*HPL[{1, 2}, zb] - (3*I)*HPL[{2, 0}, z] + (21*I)*HPL[{0, 0, 0}, z] + (21*I)*HPL[{0, 0, 0}, zb] - (3*I)*HPL[{1, 0, 0}, zb] - (12*I)*Zeta[3]))/3;

discd1[1-z,A1,polylog]=-4*Pi^2*(-e^(-2) + (7*Pi^2)/3 + (3*Log[z*zb])/e - Log[1 -zb]*Log[z*zb] - (7*Log[z*zb]^2)/2 + PolyLog[2, z] - PolyLog[2, zb]) + (2*I)*Pi*((-4*Log[1 - zb]^3)/3 + (2*Log[z*zb])/e^2 + Log[1 - zb]*Log[z*zb]^2 + (7*Log[z*zb]^3)/3 - (4*Pi^2*(Log[1 - zb] + 7*Log[z*zb]))/3 - (3*((-4*Pi^2)/3 + Log[z*zb]^2))/e - 2*(-2*Log[1 - zb] + Log[z*zb])*(PolyLog[2, z] - PolyLog[2, zb]) + 4*PolyLog[3, z] + 4*PolyLog[3, zb] + 8*PolyLog[3, -(zb/(1 - zb))] - 8*Zeta[3]);



(* discontinuity of D_2(1-z) from analytically continuing D_2(1-z) from the A_0 to the A_1 region *)

discd2[1-z,A1,Gs]=((2*I)*Pi*(G[1, z] + G[1, zb]))/e^2 - (4*Pi*((Pi + I*G[0, zb])*G[1, z] + (Pi + I*G[0, z])*G[1, zb] + I*(G[0, 1, z] + G[0, 1, zb] + G[1, 0, z] + G[1, 0, zb])))/e - ((2*I)/3)*Pi*((12*I)*((Pi + I*G[0, zb])*G[0, 1, z] + (Pi + I*G[0, z])*G[0, 1, zb] + (Pi + I*G[0, zb])*G[1, 0, z] + (Pi + I*G[0, z])*G[1, 0, zb]) + G[1, zb]*(11*Pi^2 + (12*I)*Pi*G[0, z] - 12*G[0, 0, z] + 6*G[1, 1, z]) + G[1, z]*(5*Pi^2 + (12*I)*Pi*G[0, zb] - 12*G[0, 0, zb] + 6*G[0, 1, zb] - 6*G[1, 1, zb]) - 6*(2*G[0, 0, 1, z] + 2*G[0, 0, 1, zb] + 2*G[0, 1, 0, z] + 2*G[0, 1, 0, zb] + 2*G[1, 0, 0, z] + 2*G[1, 0, 0, zb] - G[1, 0, 1, z] + G[1, 1, 1, z] - G[1, 1, 1, zb]));

discd2[1-z,A1,HPL]= ((2*I)*Pi*(-HPL[{1}, z] - HPL[{1}, zb]))/e^2 - (4*Pi*(-((Pi + I*HPL[{0}, zb])*HPL[{1}, z]) - (Pi + I*HPL[{0}, z])*HPL[{1}, zb] + I*(-HPL[{2}, z] - HPL[{2}, zb] - HPL[{1, 0}, z] - HPL[{1, 0}, zb])))/e - ((2*I)/3)*Pi*((12*I)*(-((Pi + I*HPL[{0}, zb])*HPL[{2}, z]) - (Pi + I*HPL[{0}, z])*HPL[{2}, zb] - (Pi + I*HPL[{0}, zb])*HPL[{1, 0}, z] - (Pi + I*HPL[{0}, z])*HPL[{1, 0}, zb]) - HPL[{1}, zb]*(11*Pi^2 + (12*I)*Pi*HPL[{0}, z] - 12*HPL[{0, 0}, z] + 6*HPL[{1, 1}, z]) - HPL[{1}, z]*(5*Pi^2 + (12*I)*Pi*HPL[{0}, zb] - 6*HPL[{2}, zb] - 12*HPL[{0, 0}, zb] - 6*HPL[{1, 1}, zb]) - 6*(-2*HPL[{3}, z] - 2*HPL[{3}, zb] - HPL[{1, 2}, z] - 2*HPL[{2, 0}, z] - 2*HPL[{2, 0}, zb] - 2*HPL[{1, 0, 0}, z] - 2*HPL[{1, 0, 0}, zb] - HPL[{1, 1, 1}, z] + HPL[{1, 1, 1}, zb]));

discd2[1-z,A1,polylog]=-4*Pi^2*(Log[(1 - z)*(1 - zb)]/e - 2*Log[(1 - z)*(1 - zb)]*Log[z*zb]) + (2*I)*Pi*(Log[(1 - z)*(1 - zb)]/e^2 - (11*Pi^2*Log[(1 - z)*(1 - zb)])/3 - Log[(1 - z)*(1 - zb)]^3/3 - (2*Log[(1 - z)*(1 - zb)]*Log[z*zb])/e + 2*Log[(1 - z)*(1 - zb)]*Log[z*zb]^2 - 2*Log[1 - z]*(-Pi^2 - Log[1 - zb]^2 + PolyLog[2, z] - PolyLog[2, zb]) + 4*PolyLog[3, z] + 4*PolyLog[3, -(z/(1 - z))]);

